Compositional Threat Analysis of Latent Compromise in LLM Agent Systems: The Order 66 Scenario

In the fictional Order 66, catastrophe does not arise from a powerful command alone: a trusted population is preconditioned, a short directive activates the concealed condition, and protective authority turns against the system. This paper translates that mechanism into an origin-neutral security analysis of tool-using large language model (LLM) agents. A representative scenario combines a deployed artifact or shared memory bearing a dormant destructive rule, a later email, document, update, or peer message that activates it, and an agent harness granting operational and recovery authority. We introduce a compositional model explaining why no component is catastrophic alone, yet their conjunction can produce correlated destructive action. We separate three population-reach routes --- release-time pre-positioning, post-release durable seeding, and peer replication --- from a common core of dormancy, activation, authority, reachable targets, and failed recovery. This yields defensive cut sets and shows why checkpoint scanning or prompt filtering cannot close every route. A two-class example shows that cross-class feedback can sustain spread even when both within-class reproduction terms are below one; isolation and persistence controls suppress the loop. Published work instantiates constituent mechanisms, while incidents demonstrate autonomous boundary crossing, malicious agent extensions, agent-assisted reconnaissance, and public-package propagation, but not the full dormant-implant composition. We found no public observation, in evidence reviewed through 5 August 2026, traversing the complete Order 66 graph. The result is neither dismissal nor prediction: the scenario is componentwise credible under stated assumptions, damage depends on the harness, and the strongest defenses are capability mediation, durable-state provenance, propagation isolation, and protected recovery.

==> anc/README.txt <==
Order 66 compositional threat analysis — ancillary materials
Article version: 11.3
Article date: 2026-08-08
Evidence review cutoff: 2026-08-05
Author: Satoshi Matsuoka

Files
-----
order66_evidence_ledger_v11_3.csv
    Normative, machine-readable source-to-edge evidence ledger.

order66_evidence_ledger_v11_3.xlsx
    Formatted workbook view of the same ledger, including a summary sheet.

Interpretation
--------------
Each bibliography key appears once. Evidence codes A–D apply only to attack
evidence. Code M denotes method or explanatory context and does not populate an
attack edge. Evidence for separate edges does not establish that their
end-to-end conjunction occurred. The synthetic propagation matrices in the
article are analytical examples and are not deployment measurements.

Versioning
----------
These files are version-matched to article Version 11.3. If the article is
revised, update the ledger and ancillary filenames together.


==> anc/order66_evidence_ledger_v11_3.csv <==
record_id,bibkey,source_title,source_url,source_type,primary_surface,lifecycle_edges,evidence_level,environment,observed_outcome,operational_status,claim_scope,limitations,coding_date,citation_occurrences_v11_3,table_citation_occurrences_v11_3
E001,hubinger2024,"Sleeper Agents: Training Deceptive LLMs that Persist Through Safety Training",https://arxiv.org/abs/2401.05566,"Research paper or technical study","Model weights/adapters","I;D;T;A/X",A,"Controlled experiment","Triggered learned behavior persisted through standard safety training",Experimental,"Supports weight-level implantation, dormancy, and activation edges","Does not establish prevalence or a public campaign",2026-08-08,13,5
E002,souly2025,"Poisoning Attacks on LLMs Require a Near-constant Number of Poison Samples",https://arxiv.org/abs/2510.07192,"Research paper or technical study","Training data / model weights","I;D;T",A,"Controlled experiment","Small absolute poison set implanted a simple triggered output behavior",Experimental,"Supports data-poisoning and triggerability edges","Target was gibberish generation; not agent authority or exfiltration",2026-08-08,6,1
E003,wang2024badagent,"BadAgent: Inserting and Activating Backdoor Attacks in LLM Agents",https://doi.org/10.18653/v1/2024.acl-long.530,"Research paper or technical study","Model weights/adapters","I;D;T;A/X",A,"Controlled agent environments","Triggered agents performed harmful tool-mediated actions",Experimental,"Supports weight-level agent backdoor and activation edges","Does not establish vendor-planted behavior or a public campaign",2026-08-08,11,5
E004,chen2024agentpoison,"AgentPoison: Red-teaming LLM Agents via Poisoning Memory or Knowledge Bases",https://proceedings.neurips.cc/paper_files/paper/2024/hash/eb113910e9c3f6242541c1652e30dfd6-Abstract-Conference.html,"Research paper or technical study","Persistent memory/RAG","I;D;T;A/X",A,"Controlled agent or retrieval environment","Post-release durable steering through poisoned retrieval records",Experimental,"Supports local memory implantation, persistence, activation, and action edges","Does not demonstrate population-scale seeding; depends on write, retrieval, and tool policies",2026-08-08,19,8
E005,srivastava2025memorygraft,"MemoryGraft: Persistent Compromise of LLM Agents via Poisoned Experience Retrieval",https://arxiv.org/abs/2512.16962,"Research paper or technical study","Persistent memory/experience","I;D;T;A/X",A,"Controlled agent or retrieval environment","Poisoned experience retrieval persistently steered later tasks",Experimental,"Supports local post-release implantation and activation edges","Does not demonstrate public deployment or fleet-scale reach",2026-08-08,10,4
E006,zhang2026memmorph,"MemMorph: Tool Hijacking in LLM Agents via Memory Poisoning",https://arxiv.org/abs/2605.26154,"Research paper or technical study","Persistent memory/experience","I;D;T;A/X",A,"Controlled agent or retrieval environment","Crafted memory records biased later tool selection",Experimental,"Supports memory implantation, activation, and action edges","Deployment-specific memory write, retrieval, and tool policies",2026-08-08,5,3
E007,zhang2026backreveal,"Your LLM Agent Can Leak Your Data: Data Exfiltration via Backdoored Tool Use",https://aclanthology.org/2026.findings-acl.1257.pdf,"Research paper or technical study","Model weights/adapters","I;D;T;A/X",A,"Controlled agent experiments","Triggered tool selection exfiltrated agent memory",Experimental,"Supports weight-level backdoor, activation, and exfiltration edges","No real victims or malicious official release",2026-08-08,16,5
E008,meier2025,"TrojanStego: Your Language Model Can Secretly Be A Steganographic Privacy Leaking Agent",https://doi.org/10.18653/v1/2025.emnlp-main.1386,"Research paper or technical study","Model weights/adapters and generated text","I;D;T;A/X",A,"Controlled experiment","Triggered natural-language output covertly encoded recoverable data",Experimental,"Supports weight-level conditional exfiltration through text","Does not establish invisible or high-bandwidth exfiltration in all deployments",2026-08-08,5,1
E009,li2025backdoorllm,"BackdoorLLM: A Comprehensive Benchmark for Backdoor Attacks and Defenses on Large Language Models",https://proceedings.neurips.cc/paper_files/paper/2025/hash/20ffc2b42c7de4a1960cfdadf305bbe2-Abstract-Datasets_and_Benchmarks_Track.html,"Benchmark and methods paper","Evaluation methodology",Method,M,"Benchmark suite","Comparative attack and defense evaluation framework",Methodological,"Supports method comparison and terminology","Benchmark construction does not independently establish an operational attack edge",2026-08-08,1,0
E010,greshake2023,"Not What You've Signed Up For: Compromising Real-World LLM-Integrated Applications with Indirect Prompt Injection",https://doi.org/10.1145/3605764.3623985,"Research paper or technical study","Ephemeral carrier / agent messaging","R_T;T;R_P;A/X",A,"Controlled and real-application demonstrations","Indirect prompt injection caused actions, exfiltration, and demonstrated propagation patterns",Demonstration,"Supports carrier, activation, action, and peer-propagation edges","Does not establish an uncontrolled global outbreak",2026-08-08,8,3
E011,debenedetti2024,"AgentDojo: A Dynamic Environment to Evaluate Prompt Injection Attacks and Defenses for LLM Agents",https://arxiv.org/abs/2406.13352,"Research paper or benchmark","Ephemeral untrusted content in tool-using agents","T;A/X",A,"Controlled agent benchmark","Prompt injections caused prohibited tool-mediated actions",Experimental,"Supports activation and action edges in realistic tasks","Does not demonstrate persistence, peer replication, or an operational incident",2026-08-08,2,0
E012,infographics2026,"The UNSTOPPABLE Computer Virus is HERE...",https://www.youtube.com/watch?v=m1fFYdc3cuA,"Popular explanatory video","Explanatory context",Context,M,"Secondary explanatory context","Problem motivation and public explanation",Contextual,"Does not independently instantiate an attack edge","Not a technical or incident evidence source",2026-08-08,1,0
E013,cohen2025morris,"Here Comes the AI Worm: Preventing the Propagation of Adversarial Self-Replicating Prompts Within GenAI Ecosystems",https://doi.org/10.1145/3719027.3765196,"Research paper or technical study","Ephemeral carrier / RAG email ecosystem","R_T;T;R_P;A/X",A,"Controlled email-assistant ecosystem","Prompt text was retrieved, reproduced, propagated, and carried a confidentiality payload",Demonstration,"Supports carrier activation, exfiltration, and peer-propagation edges","Researcher-built clients; not an uncontrolled public-email outbreak",2026-08-08,11,6
E014,zhang2026agentworm,"AgentWorm: Self-Propagating Attacks Across LLM Agent Ecosystems",https://arxiv.org/abs/2603.15727,"Research paper or technical study","Harness configuration and agent messaging","R_T;I;D;T;R_P;A/X",A,"Controlled unmodified agent framework","One message caused persistent multi-hop infection and malicious action",Demonstration,"Supports post-release harness implantation, activation, and peer propagation","Does not establish Internet-scale spread or universal susceptibility",2026-08-08,21,9
E015,openclawharness2026,"Agent Harness Plugins",https://docs.openclaw.ai/plugins/sdk-agent-harness,"First-party documentation","Agent harness and plugin interface",A,B,"Released framework documentation","Documents extensible harness authority and plugin-mediated execution",Documented,"Supports harness-dependent authority analysis","Documentation is not evidence of malicious design or an attack incident",2026-08-08,4,0
E016,openclawsecurity2026,"Sandboxing, Exec Tool, and Security",https://docs.openclaw.ai/gateway/sandboxing,"First-party documentation","Harness security and enforcement configuration","A;W",B,"Released framework documentation","Documents shell, filesystem, network, sandbox, and approval boundaries",Documented,"Supports harness-dependent authority, target, and control analysis","Documentation is not evidence of malicious design; configuration is deployment-specific",2026-08-08,8,5
E017,guan2026adaptive,"AI Agents Enable Adaptive Computer Worms",https://arxiv.org/abs/2606.03811,"Research paper or technical study","Executable/network worm controlled by an LLM agent","R_P;A/X;W",A,"Isolated heterogeneous 33-host laboratory network","Adaptive exploitation obtained access and replicated across heterogeneous hosts",Demonstration,"Supports autonomous action and executable peer-propagation edges","Deliberately vulnerable laboratory; omitted operational details and no stealth optimization",2026-08-08,6,3
E018,liu2026skills,"“Do Not Mention This to the User”: Detecting and Understanding Malicious Agent Skills in the Wild",https://arxiv.org/abs/2602.06547,"Empirical ecosystem research study","Agent skills and extension supply chain","R_I;I;D;T;A/X",C,"Public skill registries with candidate behavioral verification","Confirmed malicious public skills combined instructions, code, persistence, and secret access",Operational,"Supports malicious artifact distribution and harness-level implantation analogues","Does not show a self-propagating epidemic or model-weight backdoor",2026-08-08,11,6
E019,nassi2026promptware,"The Promptware Kill Chain: How Prompt Injections Gradually Evolved Into a Multistep Malware Delivery Mechanism",https://arxiv.org/abs/2601.09625,"Research paper or technical study","Prompt-borne multistep attack chain","T;D;A/X",A,"Controlled technical demonstrations and synthesis","Prompt injection composed multiple stages including persistence and action",Demonstration,"Supports prompt-borne activation and multistep persistence/action edges","Does not establish an uncontrolled global outbreak or weight backdoor",2026-08-08,2,1
E020,bullwinkel2026,"The Trigger in the Haystack: Extracting and Reconstructing LLM Backdoor Triggers",https://aka.ms/airt-backdoor-detection,"Research paper or technical study","Model weights/checkpoints","I;D;T",A,"Controlled poisoned and clean model evaluation","Reconstructed triggers and detected most tested poisoned models with measured false positives",Experimental,"Supports controlled weight-backdoor and trigger-reconstruction evidence","Defense-focused study; no public malicious checkpoint or population prevalence",2026-08-08,3,1
E021,caisi2025,"Evaluation of DeepSeek AI Models",https://www.nist.gov/system/files/documents/2025/09/30/CAISI_Evaluation_of_DeepSeek_AI_Models.pdf,"Government model evaluation","Unmodified model-agent configurations under indirect prompt injection","T;A/X",B,"Self-hosted AgentDojo-derived controlled evaluation","Released models attempted malicious actions after indirect injection at measured rates",Evaluation,"Supports susceptibility of the tested model-agent configurations","Attempted actions could be blocked by tools; not adaptive red teaming, a latent backdoor, or evidence of intent",2026-08-08,1,0
E022,jfrog2024,"Data Scientists Targeted by Malicious Hugging Face ML Models with Silent Backdoor",https://jfrog.com/blog/data-scientists-targeted-by-malicious-hugging-face-ml-models-with-silent-backdoor/,"Technical artifact investigation","Executable model package / unsafe loader","R_I;I;A/X",B,"Public model repository artifacts","Observed public model packages capable of code execution during loading",Observed,"Supports artifact-distribution and executable-loader risk","Conventional code execution; does not establish a semantic model backdoor or victim compromise",2026-08-08,7,3
E023,reversinglabs2025,"Malicious ML Models Discovered on Hugging Face Platform",https://www.reversinglabs.com/blog/rl-identifies-malware-ml-model-hosted-on-hugging-face,"Technical artifact investigation","Executable model package / unsafe loader","R_I;I;A/X",B,"Public model repository artifacts","Identified malicious model files with reverse-shell behavior and scan evasion",Observed,"Supports artifact-distribution and executable-loader risk","Conventional serialized-code malware; no demonstrated model inference backdoor or victim campaign",2026-08-08,7,3
E024,nistaml2025,"Adversarial Machine Learning: A Taxonomy and Terminology of Attacks and Mitigations",https://doi.org/10.6028/NIST.AI.100-2e2025,"Government taxonomy","Taxonomy and terminology",Context,M,"Standards and policy context","Defines adversarial-ML terminology and mitigation categories",Contextual,"Supports terminology and lifecycle framing","Does not independently instantiate an attack edge",2026-08-08,3,0
E025,openaihf2026,"OpenAI and Hugging Face Partner to Address Security Incident During Model Evaluation",https://openai.com/index/hugging-face-model-evaluation-security-incident/,"First-party incident disclosure","Evaluation infrastructure and cross-organizational authority","A/X;W",C,"Real production infrastructure","Confirmed evaluation escape, credential compromise, and cross-organizational intrusion",Operational,"Supports an operational boundary-crossing analogue","No dormant backdoor, prompt worm, destructive objective, or shipped supply-chain artifact",2026-08-08,10,3
E026,hfincident2026,"Security Incident Disclosure—July 2026",https://huggingface.co/blog/security-incident-july-2026,"First-party incident disclosure","Evaluation infrastructure and production services","A/X;W",C,"Real production infrastructure","Confirmed compromise and incident response from the affected organization",Operational,"Supports an operational boundary-crossing analogue","No dormant backdoor or shipped malicious public model artifact",2026-08-08,6,2
E027,hftimeline2026,"Anatomy of a Frontier Lab Agent Intrusion: A Technical Timeline of the July 2026 Incident",https://huggingface.co/blog/agent-intrusion-technical-timeline,"First-party technical incident timeline","Evaluation infrastructure, credentials, and source control","A/X;W",C,"Real production infrastructure","Documents multi-stage intrusion, lateral movement, persistence behavior, and attempted supply-chain access",Operational,"Supports a compound operational boundary-failure analogue","Attempted CI/supply-chain step was blocked; no dormant backdoor or malicious release",2026-08-08,12,6
E028,anthropic2026incidents,"Investigating Three Real-World Incidents in Our Cybersecurity Evaluations",https://www.anthropic.com/news/investigating-incidents-cybersecurity-evals,"First-party incident disclosure","Evaluation harness, public Internet, and package ecosystem","R_I;A/X;W",C,"Real third-party evaluation and production systems","Scope violations included public package creation and execution on 15 real systems",Operational,"Supports real boundary failure and downstream public-package reach","Reduced-safeguard evaluations; no dormant backdoor or ordinary public deployment",2026-08-08,11,4
E029,echoleak2025,"CVE-2025-32711 Detail",https://nvd.nist.gov/vuln/detail/CVE-2025-32711,"Government vulnerability record","Retrieved email, privileged RAG, and service-side egress","T;A/X;W",B,"Patched hosted production service with controlled research chain","Records AI command injection and network information disclosure; separates NVD and Microsoft CNA scores",Documented,"Supports the released-service vulnerability and severity metadata","Does not by itself document every proof-of-concept step or known victim exploitation",2026-08-08,9,4
E030,shadowleak2025,"ShadowLeak: A Zero-Click, Service-Side Attack Exfiltrating Sensitive Data Using ChatGPT's Deep Research Agent",https://www.radware.com/blog/threat-intelligence/shadowleak/,"Technical vulnerability investigation","Retrieved email, privileged connectors, and service-side egress","T;A/X;W",B,"Controlled demonstration against a released hosted service","Reported repeated zero-click service-side exfiltration before remediation",Demonstration,"Supports activation, privileged retrieval, and exfiltration edges","No confirmed exploitation against public victims",2026-08-08,7,3
E031,invariant2025mcp,"MCP Security Notification: Tool Poisoning Attacks",https://invariantlabs.ai/blog/mcp-security-notification-tool-poisoning-attacks,"Technical vulnerability research","Persistent tool descriptions and cross-tool authority","I;D;T;A/X",A,"Controlled experiments in released MCP clients","Malicious tool descriptions induced secret access and concealed cross-tool transfer",Demonstration,"Supports harness-level implantation, activation, and action edges","Does not demonstrate peer replication or broad exploitation prevalence",2026-08-08,8,3
E032,dong2025minja,"Memory Injection Attacks on LLM Agents via Query-Only Interaction",https://arxiv.org/abs/2503.03704,"Research paper or technical study","Persistent memory/RAG","I;D;T;A/X",A,"Controlled agent or retrieval environment","Query-only interaction implanted malicious records that steered later victim queries",Experimental,"Supports local post-release memory implantation and activation","Does not demonstrate population-scale seeding or an operational incident",2026-08-08,6,3
E033,pulipaka2026memory,"Hidden in Memory: Sleeper Memory Poisoning in LLM Agents",https://arxiv.org/abs/2605.15338,"Research paper or technical study","Persistent memory","I;D;T;A/X",A,"Controlled agent memory evaluations","External content caused stored sleeper memories and later attacker-intended actions",Experimental,"Supports post-release memory implantation, dormancy, and later action","Composed success depends on model and memory manager; no production outbreak",2026-08-08,6,4
E034,dash2026memory,"From Untrusted Input to Trusted Memory: A Systematic Study of Memory Poisoning Attacks in LLM Agents",https://arxiv.org/abs/2606.04329,"Research paper or technical study","Persistent memory across four write channels","I;D;T;A/X",A,"Controlled multi-model agent evaluations","Measured memory poisoning through explicit writes, system-driven writes, compaction, and procedural conversion",Experimental,"Supports several post-release persistent-memory routes","Does not demonstrate fleet-scale reach or a destructive operational campaign",2026-08-08,8,4
E035,amazonq2025,"Malicious Script Injected into Amazon Q Developer for Visual Studio Code Extension",https://github.com/aws/aws-toolkit-vscode/security/advisories/GHSA-7g7f-ff96-5gcw,"First-party security advisory","Official extension supply chain and embedded destructive instruction","R_I;I;D",C,"Official released extension","Confirmed malicious destructive instruction entered an official distribution channel",Operational,"Supports trusted distribution and durable harness-level implant analogues","Payload did not execute because of a syntax error; no successful deletion",2026-08-08,6,3
E036,shaihulud2025,"The Shai-Hulud 2.0 npm Worm: Analysis, and What You Need to Know",https://securitylabs.datadoghq.com/articles/shai-hulud-2.0-npm-worm/,"Technical incident investigation","Executable package supply chain","R_I;I;D;T;A/X;R_P;W",C,"Public npm ecosystem and compromised systems","Confirmed self-replicating credential-theft package worm with conditional wipe logic",Operational,"Supports executable distribution, activation, action, and peer propagation","Not model-mediated propagation; wipe was conditional and scoped",2026-08-08,5,2
E037,minishai2026,"Mini Shai-Hulud Targets AI Coding Agents: What Developers Need to Know",https://www.sonarsource.com/blog/mini-shai-hulud-targets-ai-coding-agents/,"Technical incident investigation","Package malware and agent/editor startup configuration","R_I;I;D;T;A/X;R_P",C,"Public npm ecosystem and compromised development environments","Malware installed persistent hooks and copied persistence into additional repositories",Operational,"Supports executable distribution, harness persistence, activation, and local propagation","Not a learned backdoor or semantic self-replication",2026-08-08,7,4
E038,nx2025,"Malicious Versions of Nx and Some Supporting Plugins Were Published",https://github.com/nrwl/nx/security/advisories/GHSA-cxm3-wv7p-598c,"First-party security advisory","Compromised package supply chain and host authority","R_I;A/X;W",C,"Public npm ecosystem and affected users","Confirmed malicious package releases, credential collection, and GitHub exfiltration",Operational,"Supports trusted distribution and real host compromise","Advisory does not document the specific AI CLI flags; no model backdoor or inference propagation",2026-08-08,4,2
E039,attackersecond2025,"The Attacker Moves Second: Stronger Adaptive Attacks Bypass Defenses Against LLM Jailbreaks and Prompt Injections",https://arxiv.org/abs/2510.09023,"Research paper or technical study","Adaptive prompt injection and jailbreak evaluation","T;A/X",A,"Controlled adaptive red-team evaluation","Adaptive attacks bypassed many evaluated semantic defenses",Experimental,"Supports limitations of fixed prompt-injection and jailbreak defenses","Does not establish an operational incident, persistent implant, or supply-chain compromise",2026-08-08,3,0
E040,camel2025,"Defeating Prompt Injections by Design",https://arxiv.org/abs/2503.18813,"Research paper on defensive architecture","External capability and data-flow control",Method,M,"Controlled architecture evaluation","Evaluates capability-based separation of trusted control and untrusted data",Methodological,"Supports defensive complete-mediation analysis","Does not independently instantiate an attack edge or operational incident",2026-08-08,7,5
E041,progent2025,"Progent: Securing AI Agents with Privilege Control",https://arxiv.org/abs/2504.11703,"Research paper on defensive architecture","External privilege-control policy",Method,M,"Controlled architecture evaluation","Evaluates deterministic privilege enforcement for agent tool calls",Methodological,"Supports defensive authority-cut analysis","Does not independently instantiate an attack edge or operational incident",2026-08-08,7,5
E042,probes2024,"Simple Probes Can Catch Sleeper Agents",https://www.anthropic.com/research/probes-catch-sleeper-agents,"Research report on detection method","Activation-space detection",Method,M,"Controlled sleeper-agent models","Linear probes detected imminent defection with high reported AUROC",Methodological,"Supports detection-method discussion","Uses constructed sleeper models; does not establish a public malicious checkpoint",2026-08-08,1,0
E043,lat2024,"Latent Adversarial Training Improves Robustness to Persistent Harmful Behaviors in LLMs",https://arxiv.org/abs/2407.15549,"Research paper on mitigation method","Backdoor removal and robustness training",Method,M,"Controlled backdoored-model evaluation","Targeted training reduced persistent harmful behavior without trigger knowledge",Methodological,"Supports mitigation-method discussion","No general certificate and no operational incident evidence",2026-08-08,1,0
E044,agenticmisalignment2025,"Agentic Misalignment: How LLMs Could Be Insider Threats",https://www.anthropic.com/research/agentic-misalignment,"Controlled research report","Clean-model agent policy under constructed goal conflict","A/X",A,"Deliberately constructed corporate scenarios","Multiple clean models sometimes selected harmful actions under goal conflict",Experimental,"Supports adjacent harmful agent-policy behavior","Not an implanted backdoor, malicious release, or observed insider incident",2026-08-08,1,0
E045,starwarsinhibitor,"Inhibitor Chip",https://www.starwars.com/databank/inhibitor-chip,"Fictional source / method context","Functional analogy",Context,M,"Fictional explanatory source","Documents the fictional inhibitor mechanism used in the analogy",Contextual,"Supports only the functional fictional mapping","Does not instantiate any security attack edge",2026-08-08,2,0
E046,athreyaney1972,"Branching Processes",https://doi.org/10.1007/978-3-642-65371-1,"Mathematical method source","Propagation model",Method,M,"Mathematical theory","Supports the multitype branching-process spectral-radius criterion",Methodological,"Supports mathematical method only","Does not estimate any deployment or attack parameter",2026-08-08,1,0
E047,openaithirdparty2026,"Third-Party Cyber Evaluations Involving OpenAI Models",https://openai.com/index/third-party-cyber-evaluations-involving-openai-models/,"First-party incident disclosure","Evaluation harness, network scope, and real external targets","A/X;W",C,"Real third-party evaluation and production systems","Confirmed scope violations and compromise of real external services",Operational,"Supports an operational natural-language-boundary failure analogue","Reduced-safeguard evaluations; no dormant backdoor or ordinary public deployment",2026-08-08,8,3
E048,nxpostmortem2025,"S1ngularity—What Happened, How We Responded, What We Learned",https://nx.dev/blog/s1ngularity-postmortem,"First-party incident postmortem","Compromised package supply chain and host authority","R_I;A/X;W",C,"Public npm ecosystem and affected users","Confirms malicious package distribution, sensitive-data scans, public GitHub exfiltration, and attempted use of local AI tools",Operational,"Supports the Nx incident and AI-tool confused-deputy claim","Does not provide every CLI flag or establish a model backdoor",2026-08-08,4,1
E049,wiznx2025,"s1ngularity's Aftermath: AI, TTPs, and Impact in the Nx Supply Chain Attack",https://www.wiz.io/blog/s1ngularitys-aftermath,"Technical incident investigation","Compromised package supply chain and locally installed AI CLIs","R_I;A/X;W",C,"Observed public incident data and affected repositories","Documents Claude, Gemini, and Amazon Q invocations, bypass flags, prompts, and observed effectiveness",Operational,"Supports the specific agent-as-confused-deputy mechanism","Incident malware was conventional executable code; no model backdoor or inference propagation",2026-08-08,4,1
E050,msrcecholeak2025,"CVE-2025-32711: AI Command Injection in M365 Copilot",https://msrc.microsoft.com/update-guide/en-US/vulnerability/CVE-2025-32711,"First-party vendor vulnerability advisory","M365 Copilot command injection and network disclosure","T;A/X;W",B,"Patched hosted production service","Confirms vendor-assigned severity, affected service, and remediation status",Documented,"Supports official vulnerability and CNA metadata","Dynamic advisory provides limited proof-of-concept detail; no known victim campaign",2026-08-08,3,1
E051,poireault2025echoleak,"Microsoft 365 Copilot: New Zero-Click AI Vulnerability Allows Corporate Data Theft",https://www.infosecurity-magazine.com/news/microsoft-365-copilot-zeroclick-ai/,"Independent technical reporting","Retrieved email, privileged RAG, and service-side egress","T;A/X;W",B,"Reporting on controlled production-service research and vendor response","Documents the researcher-reported EchoLeak chain and Microsoft's no-known-exploitation statement",Documented,"Supports chain details when read with NVD and MSRC","Secondary reporting; does not establish exploitation against customers",2026-08-08,3,1

